Evaluating Local Community Methods in Networks

We present a new benchmarking procedure that is unambiguous and specific to local community-finding methods, allowing one to compare the accuracy of various methods. We apply this to new and existing algorithms. A simple class of synthetic benchmark networks is also developed, capable of testing properties specific to these local methods.

==> source_code/ClausetR_adhoc_trailingLine.py <==
#!/usr/bin/env python
# encoding: utf-8

# ClausetR_adhoc_trailingLine.py
# Jim Bagrow
# Last Modified: 2007-06-10

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *

def computeDeltaRj(adj, j, R, To, C_interior, B, U):
	"""computes the change in R, dR, if node j is moved from U to either B or 
	C_interior.  Also computes what the updates to U, B, and C_int need to be.
		
	May be faster to only compute update when you've already got max_dR, 
	instead of for every dR.  We'll cross that bridge when we get to it...
	"""
	# to compute the dRj associated with joining the vertex j, we must calculate
	# several values, specifically x,y and Z.
	# this takes O(k), where k is the degree of the vertex v_j
	
	neighbors_j = adj[j].keys()
	
	x = 0.0  # degree of v_j which does touch C
	y = 0.0  # degree of v_j which does not touch C
	z = 0.0  # number of edges to remove from T if j is joined
	
	# Compute x, y, and z by looking at the locations of j's neighbors:
	nodes_adding_to_U          = []
	nodes_moving_to_C_interior = []
	for neighbor in neighbors_j: # count number of edges attached to j that
		if neighbor in B: # touches B
			x += 1.0
			# now look for z:
			set_neighs_i = set( adj[neighbor].keys() ) 
			set_i_in_U = set_neighs_i & U
			if len(set_i_in_U) == 1: # only neighbor in U is j itself, 
				# node `neighbor` would move into C_interior
				nodes_moving_to_C_interior.append( neighbor )
				z += len(set_neighs_i & C_interior) # num. neighbors already in interior
		else: # does not touch B
			y += 1.0
			if neighbor not in U:
				nodes_adding_to_U.append(neighbor)
	
	# Will node j end up in B or C_int?
	move_j_to_c_interior = False
	if y == 0: 
		#print x, len(nodes_moving_to_C_interior) # often the same
		z += len(nodes_moving_to_C_interior)
		move_j_to_c_interior = True
	
	# finally, compute the dR_j value
	if len(U) == 1 and len(nodes_adding_to_U) == 0: # are we finished?
		z = To[-1]
		To.append(0.0)
		dRj = 1.0 - R[-1]
	else:
		dRj = ( x - z - R[-1]*(y - z) )/( To[-1] + y - z )        # as published in PRE
		#dRj = ( x - z - R[-1]*(y - z) )/( 1.0 + To[-1] + y - z ) # slight variation
	
	return dRj, nodes_moving_to_C_interior, nodes_adding_to_U, To[-1]+y-z, move_j_to_c_interior


def Clauset(G, S=None, num_to_agglom=0):
	"""See: http://arxiv.org/abs/physics/0503036
	"""
	
	if S == None: S = random.choice(G.nodes())
	if num_to_agglom == 0: num_to_agglom = G.number_of_nodes()
	
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	B     = set([S])
	C_int = set([]) # C = C_interior | B 
	U     = set(adj[S].keys())
	
	history_C = [S]           # agglomeration history, may be useful later
	size_C    = [1]           # 
	R  = [0.0]                # list of local modularities R
	To = [float(G.degree(S))] # list of num. of edges w/ 1+ ends in B
	
	i = 1
	stopped_early = False
	while i < num_to_agglom:
		if size_C[-1] > 6:
			q = numpy.polyfit(size_C[:-3], R[:-3], 1) # trailling LINE
			S = size_C[-3:] # compare fit to last three points
			fit_measure = numpy.polyval(q, S)
			diffs = [act_R - fit_R for act_R, fit_R in zip(R[-3:],fit_measure)]
			if diffs[0] < 0 and diffs[1] < 0 and diffs[2] < 0 and q[0] > 0:
				if R[-1] < R[-2] and R[-2] < R[-3]:
					#if R[-4] > R[-3]: # hmmm.........
					stopped_early = True
					break
		
		# check every node in U, find max(dR), get changes in sets:
		max_dR        = -65536.0
		move_to_c_int = []    # nodes to move to c_interior
		add_to_u      = []    # nodes new to U
		max_To        = 0.0   # 
		max_node      = None  # 
		max_node_in_C = False # will node w/ max(dR) end up in B or C_int?
		for n in U:
			dR, mv_int, add_U, new_To, int_or_B = computeDeltaRj(adj, n, R, To, C_int, B, U)
			if dR > max_dR:
				max_dR        = dR
				move_to_c_int = mv_int
				add_to_u      = add_U
				max_To        = new_To
				max_node      = n
				max_node_in_C = int_or_B
		
		# move node w/ max_dR and update everything:
		U.remove( max_node )
		U.update( add_to_u )
		
		B.difference_update(move_to_c_int)
		C_int.update(move_to_c_int)
		
		R.append(R[-1]+max_dR)
		To.append(max_To)
		size_C.append( len(history_C) )
		
		if max_node_in_C: C_int.add(max_node)
		else:             B.add(max_node)
		history_C.append(max_node)
		i += 1
	
	if stopped_early:
		return history_C[:-3]
	else:
		return history_C
	


if __name__ == '__main__':
	try:
		z_min, z_max, num_runs = [ float(i) for i in sys.argv[1:] ]
	except:
		z_min, z_max, num_runs = 1.0, 7.0, 500
	
	z = z_min - 0.25
	str_output = ""
	while z < z_max:
		z += 0.25
		print "\nstarting z_out = %f..." % z
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_z_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G = ad_hoc_128( z )
			found_comm = Clauset(G)
			
			curr_m = mutual_information_R_F( confusion_matrix_128(found_comm) )
			
			list_z_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_z_runs )
		print "\n",z, mean, stdev
		str_output += " ".join( map(str, [z,mean,stdev]) )+"\n"

	log_file = open("Clauset_adhoc128_z%g_to_%g_trailingLine_runs%i.txt" % (z_min,z_max,num_runs), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/LWP_adhoc.py <==
#!/usr/bin/env python
# encoding: utf-8

# LWP_adhoc.py
# Jim Bagrow
# Last Modified: 2007-06-12

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *


def LWP(G, S=None):
	"""See: ???
	"""
	if S == None: S = random.choice(G.nodes())
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	C = set([S])
	N = set(adj[S].keys()) 
	ind,outd = 0.0, float(len(N))
	
	while 1:
		Q = set([])
		# addition step
		to_remove_from_N = set([])
		for u_j in N:
			neighbors_u_j = adj[u_j].keys()
			k_in   = float(sum(1 for i in neighbors_u_j if i in C))
			k_out  = float(len(neighbors_u_j)) - k_in
			ind_a  = ind  + k_in
			outd_a = outd + k_out
			dM     = (ind_a/outd_a) - (ind/outd)
			if dM > 0:
				C.add(u_j)
				to_remove_from_N.add(u_j)
				Q.add(u_j)
				ind,outd = ind_a,outd_a
		N.difference_update(to_remove_from_N)
		# deletion step:
		while 1:
			deleteQ = set([])
			for u_i in C:
				k_in   = float(sum(1 for i in adj[u_i].keys() if i in C))
				k_out  = float(len( adj[u_i].keys() )) - k_in
				ind_a  = ind - k_in
				outd_a = outd + k_in - k_out
				dM = (ind_a/outd_a) - (ind/outd)
				if dM > 0:
					if networkx.is_connected( G.subgraph(C-set([u_i])) ):
						deleteQ.add(u_i)
						Q.discard(u_i) # does nothing if u_i not in Q
						ind,outd = ind_a,outd_a
			C.difference_update(deleteQ)
			if len(deleteQ) == 0: break
		# add new vertices to N:
		for n_k in Q:
			for a_l in adj[n_k].keys():
				if a_l not in C and a_l not in N:
					N.add(a_l)
		if len(Q) == 0: break
	if ind/outd > 0 and S in C:
		return list(C)
	else:
		#print "No module found for", S
		return


if __name__ == '__main__':
	try:
		z_min, z_max, num_runs = [ float(i) for i in sys.argv[1:] ]
	except:
		z_min, z_max, num_runs = 1.0, 7.0, 10
	
	z = z_min - 0.25
	str_output = ""
	while z < z_max:
		z += 0.25
		print "\nstarting z_out = %f..." % z
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_z_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G = ad_hoc_128( z )
			found_comm = LWP(G)
			if found_comm == None:
				curr_m = 0.0
			else:
				curr_m = mutual_information_R_F( confusion_matrix_128(found_comm) )
			
			list_z_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_z_runs )
		print "\n",z, mean, stdev
		str_output += " ".join( map(str, [z,mean,stdev]) )+"\n"

	log_file = open("LWP_adhoc128_z%g_to_%g_runs%i.txt" % (z_min,z_max,num_runs), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/LWP_rewire.py <==
#!/usr/bin/env python
# encoding: utf-8

# LWP_rewire.py
# Jim Bagrow
# Last Modified: 2007-06-20

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *


def LWP(G, S=None):
	"""See: ???
	"""
	if S == None: S = random.choice(G.nodes())
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	C = set([S])
	N = set(adj[S].keys()) 
	ind,outd = 0.0, float(len(N))
	
	while 1:
		Q = set([])
		# addition step
		to_remove_from_N = set([])
		for u_j in N:
			neighbors_u_j = adj[u_j].keys()
			k_in   = float(sum(1 for i in neighbors_u_j if i in C))
			k_out  = float(len(neighbors_u_j)) - k_in
			ind_a  = ind  + k_in
			outd_a = outd + k_out
			dM     = (ind_a/outd_a) - (ind/outd)
			if dM > 0:
				C.add(u_j)
				to_remove_from_N.add(u_j)
				Q.add(u_j)
				ind,outd = ind_a,outd_a
		N.difference_update(to_remove_from_N)
		# deletion step:
		while 1:
			deleteQ = set([])
			for u_i in C:
				k_in   = float(sum(1 for i in adj[u_i].keys() if i in C))
				k_out  = float(len( adj[u_i].keys() )) - k_in
				ind_a  = ind - k_in
				outd_a = outd + k_in - k_out
				dM = (ind_a/outd_a) - (ind/outd)
				if dM > 0:
					if networkx.is_connected( G.subgraph(C-set([u_i])) ):
						deleteQ.add(u_i)
						Q.discard(u_i) # does nothing if u_i not in Q
						ind,outd = ind_a,outd_a
			C.difference_update(deleteQ)
			if len(deleteQ) == 0: break
		# add new vertices to N:
		for n_k in Q:
			for a_l in adj[n_k].keys():
				if a_l not in C and a_l not in N:
					N.add(a_l)
		if len(Q) == 0: break
	if ind/outd > 0 and S in C:
		return list(C)
	else:
		#print "No module found for", S
		return


if __name__ == '__main__':
	try:
		num_runs, starting_type = int(sys.argv[1]), sys.argv[2]
	except:
		num_runs, starting_type = 2, "random"
		
	str_output = ""
	for nrw in [int(i) for i in numpy.linspace(1300, 550, 16)]:
		print "\nstarting nrw = %i..." % nrw
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_I_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G,comms = rewire_four_comms(networkx.barabasi_albert_graph(512,8),nrw)
			if G == comms == None: continue
			
			hub, leaf = get_hub_leaf(G)
			if starting_type == "hub":
				S_node = hub
			elif starting_type == "leaf":
				S_node = leaf
			elif starting_type == "random":
				S_node = random.choice(G.nodes())
			else:
				sys.exit("starting_type must be `hub`, `leaf`, or `random`")
			
			found_comm = LWP(G, S=S_node)
			if found_comm == None:
				curr_m = 0.0
			else:
				curr_m = mutual_information_R_F( confusion_matrix(found_comm, comms) )
			
			list_I_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_I_runs )
		print "\n", nrw, mean, stdev
		str_output += " ".join( map(str, [nrw,mean,stdev]) )+"\n"

	s_node = starting_type[0].upper() + starting_type[1:]
	log_file = open("LWP_rewire_BA_n512_m8_runs%i_start%s.txt" % (num_runs,s_node), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/Mutual_Information.py <==
#!/usr/bin/env python
# encoding: utf-8

# Mutual_Information.py
# Jim Bagrow 
# Last Modified: 2007-05-29

from math import log

def mutual_information_R_F(M, b=2.0):
	"""M is 2 x 2 matrix (list-of-lists)
	b is log base
	"""
	N = M[0][0] + M[0][1] + M[1][0] + M[1][1]
	row_sum = [ M[0][0] + M[0][1], M[1][0] + M[1][1]]
	col_sum = [ M[0][0] + M[1][0], M[0][1] + M[1][1]]
	numerator = 0
	for i in range(2):
		for j in range(2):
			if M[i][j] != 0: # otherwise you get -inf * 0 \equiv 0...
				L = log( (M[i][j]*N) / float( row_sum[i]*col_sum[j] ) , b)
				numerator += M[i][j] * L
	numerator *= -2.0
	
	denom_sum_row = sum([row_sum[i]*log(row_sum[i]/float(N),b) for i in range(2) if row_sum[i] > 0])
	denom_sum_col = sum([col_sum[j]*log(col_sum[j]/float(N),b) for j in range(2) if col_sum[j] > 0])
	
	return numerator / float( denom_sum_row + denom_sum_col)


def confusion_matrix(found_comm, comms):
	"""found_comm is a list of nodes, in order of 
	agglomeration (the first node is the starting
	node)
		
	comms is a list of networkx subgraphs
		
	comms must add up to the complete graph and 
	be disjoint (the same node can't appear in 2
	or more comms)
	"""
	
	full_graph_nodes = []
	for c in comms:
		full_graph_nodes.extend( c.nodes_iter() )
	s_full_graph_nodes = set(full_graph_nodes)
	
	s_found_comm = set(found_comm)
	s_found_unknown_comm = s_full_graph_nodes - s_found_comm
	
	starting_node = found_comm[0]
	for c in comms:
		if starting_node in c:
			actual_comm = c.nodes()
			break
	s_actual_comm = set(actual_comm)
	s_actual_unknown_comms = s_full_graph_nodes - s_actual_comm
	
	M = [[0,0],[0,0]]
	for i in s_full_graph_nodes:
		if i in s_actual_comm and i in s_found_comm:
			M[0][0] += 1
		elif i in s_actual_comm and i in s_found_unknown_comm:
			M[0][1] += 1
		elif i in s_actual_unknown_comms and i in s_found_comm:
			M[1][0] += 1
		elif i in s_actual_unknown_comms and i in s_found_unknown_comm:
			M[1][1] += 1
	return M


def confusion_matrix_128(found_comm):
	"""limiting case of confusion_matrix for the 128-node
	ad hoc networks (the actual comms are nodes 0--31, 
	32--63, 64--95, 96--127)
	
	found_comm is a list of nodes in order of agglomeration:
	found_comm[0] is the starting node.
	"""
	starting_node = found_comm[0]
	found_unknown_comm = list( set(range(128)) - set(found_comm) )
	
	if 0 <= starting_node < 32:
		actual_comm = range(0,32)
	elif 32 <= starting_node < 64:
		actual_comm = range(32,64)
	elif 64 <= starting_node < 96:
		actual_comm = range(64,96)
	else:
		actual_comm = range(96,128)
	
	actual_unknown_comms = list( set(range(128)) - set(actual_comm) )
	
	M = [[0,0],[0,0]]
	
	for i in range(128):
		if i in actual_comm and i in found_comm:
			M[0][0] += 1
		elif i in actual_comm and i in found_unknown_comm:
			M[0][1] += 1
		elif i in actual_unknown_comms and i in found_comm:
			M[1][0] += 1
		elif i in actual_unknown_comms and i in found_unknown_comm:
			M[1][1] += 1
	return M


if __name__ == '__main__':
	pass


==> source_code/NewAlgorithm_AMAZON_whileNumNodes.py <==
#!/usr/bin/env python
# encoding: utf-8

# NewAlgorithm_AMAZON_whileNumNodes.py
# Jim Bagrow 
# Last Modified: 2007-04-27

import networkx, random, os, sys, re, pickle
import urllib

p = re.compile("sims.purchase.\w.*\"") # regex to search for <li id=""> of copurchased links

def getAmazonBookLinks(ISBN):
	html = urllib.urlopen("http://www.amazon.com/dp/%s/" % ISBN ).read()
	new_isbns = [ a[14:-1] for a in p.findall(html) ]
	return new_isbns


def new_Algorithm_whileNumNodes_AMAZON(S, num_aggloms, ties=False):
	"""Returns border_edges as list
	"""
	print num_aggloms
	G = networkx.Graph()
	G.add_node(S)
	nG = getAmazonBookLinks(S)
	G.add_edges_from( [(S,i) for i in nG] )
	
	print nG
	explored = {S:True}
	
	list_C = [S]
	C = set(list_C)
	B = set(G.neighbors(S))
	
	border_edges = [G.degree(S)]
	size_C = [1]
	size_B = [len(B)]
	B_old = set([])
	while size_C[-1] < num_aggloms:
		B_old = B
		curr_min_out = 1
		curr_min_node = set([None])
		for n in B:
			try:
				explored[n] # avoid exploring links of a node multiple times
			except KeyError:
				neighbors_n = getAmazonBookLinks(n)
				print n, neighbors_n
				G.add_edges_from( [(n,i) for i in neighbors_n] )
				explored[n] = True
			n_out = (sum([1 for i in G.neighbors(n) if (i not in C) ]) - sum([1 for i in G.neighbors(n) if i in C])) / float(G.degree(n))
			if n_out < curr_min_out:
				curr_min_out = n_out
				curr_min_node = set([n])
			elif n_out == curr_min_out and ties:
				curr_min_node.add(n)
		if None in curr_min_node:
			print "Uh oh!"
			break # graph is disconnected?
		
		B.difference_update(curr_min_node)
		C.update(curr_min_node)
		list_C.extend( list(curr_min_node) ) 
		for N in curr_min_node:
			B.update( [n for n in G.neighbors(N) if n not in C ] )
		
		num_border_edges = 0
		for i,j in G.edges():
			if (i in C and j in B) or (j in C and i in B):
				num_border_edges += 1
			
		border_edges.append(num_border_edges)
		size_C.append(len(C))
		size_B.append(len(B))
		print "\tadded node", curr_min_node
		print "\t%i nodes in C, %i nodes in B" % ( size_C[-1], size_B[-1] )
		print "\t%i C->B edges" % num_border_edges
	
	return size_C, border_edges, C, list_C[:-1], B, list(B)+[list_C[-1]]


if __name__ == '__main__':
	S = "0553380168" # a brief history of time, S. Hawking
	S = "048627263X" # Flatland, E. A. Abbott
	S = "0716703440" # Gravitation, Kip S. Thorne, Charles W. Misner, John Wheeler
	#S = "B000MR9D5E" # Planet Earth, DVD: David Attenborough
	
	size_C, border_edges, C, list_C, B, list_B = new_Algorithm_whileNumNodes_AMAZON(S, 700)
	
	f = open("amazon_newAlg_borderEdges_tiesFalse_n700_s%s.pickle" % S, 'w')
	pickle.dump(border_edges, f)
	
	


==> source_code/NewAlgorithm_whileNumNodesREWIRES.py <==
#!/usr/bin/env python
# encoding: utf-8

# NewAlgorithm_whileNumNodesREWIRES.py
# Jim Bagrow 
# Last Modified: 2007-05-26

import networkx, random, os, sys
from community_funcs import *
from Mutual_Information import *

def new_Algorithm_whileNumNodes(G, num_nodes, S=None, ties=False):
	N = G.number_of_nodes()
	if S == None: S = random.choice(G.nodes())
	
	adj = G.adj
	
	list_C = [S]
	C = set(list_C)
	
	B = set( adj[S].keys() )
	border_edges = [ len(adj[S]) ]
	step = 0
	while step< num_nodes:
		curr_min_out = 1.1
		curr_min_node = set([None])
		for n in B:
			k_n = float(len(adj[n]))
			k_out_n = sum(1 for i in adj[n].iterkeys() if (i not in C) )
			omega_n = ( 2.0*k_out_n -k_n )/k_n
			if omega_n < curr_min_out:
				curr_min_out = omega_n
				curr_min_node = set([n])
			elif omega_n == curr_min_out and ties: 
				curr_min_node.add(n)	# ties behavior is not well tested
		if len(B) == 0: # spread to all of graph...
			break
		B.difference_update(curr_min_node) # remove least outward node(s) from B
		C.update(curr_min_node)            # and place in C
		list_C.extend( list(curr_min_node) ) 
		for aN in curr_min_node:
			B.update( n for n in adj[aN].iterkeys() if n not in C  )
			
		num_border_edges = sum( sum(1 for i in adj[v].iterkeys() if i in C) for v in B )
		border_edges.append( num_border_edges )
		step += 1
	
	return list_C, border_edges


if __name__ == '__main__':
	try:
		num_runs, starting_type = int(sys.argv[1]), sys.argv[2]
	except:
		num_runs, starting_type = 2, "random"
	
	dict_ave_border_edges = {}
	list_rewire_amounts = [400,500,600,700,800,900,1000,1100,1200,1300]
	list_rewire_amounts.reverse()
	for num_rewires in list_rewire_amounts:
		print "\nstarting nrw = %i..." % num_rewires
		sys.stdout.write( "\ton run " + " "*len(str(num_runs+1)) )
		
		r = 0
		list_border_edges = []
		while r < num_runs:
			sr = str(r+1); sys.stdout.write( chr(8)*(len(sr)) + sr ); sys.stdout.flush()
			
			hG = networkx.barabasi_albert_graph(512,8)
			G,comms = rewire_four_comms(hG, num_rewires)
			if G == comms == None: continue
			
			hub, leaf = get_hub_leaf(G)
			if starting_type == "hub":
				S_node = hub
			elif starting_type == "leaf":
				S_node = leaf
			elif starting_type == "random":
				S_node = random.choice(G.nodes())
			
			list_C, border_edges = new_Algorithm_whileNumNodes(G, 512, S=S_node, ties=False)
			
			list_border_edges.append(border_edges)
			r += 1
		ave_border_edges = average_list_of_lists(list_border_edges)
		dict_ave_border_edges[num_rewires] = ave_border_edges
		
	import pickle
	pickle.dump(dict_ave_border_edges, open('nA_dictBorderEdges_REWIRES_runs%i_%sStart.pickle'%(num_runs,starting_type),'w'))


==> source_code/community_funcs.py <==
#!/usr/bin/env python
# encoding: utf-8

# community_funcs.py
# Jim Bagrow 
# Last Modified: 2007-05-29

import networkx, random
from math import sqrt
from itertools import imap
from copy import deepcopy

def mean_stdev(L):
	"""return tuple of (mean, stdev) of elements
	in list L
	"""
	fN = float(len(L))
	M = sum(L)/fN
	
	SUM = sum([(X - M)**2 for X in L])
	
	#SAMPLE DISTRIBUTION:
	S = sqrt(SUM/(fN - 1) )
	
	return M, S


def get_hub_leaf(G):
	"""Return the highest and lowest degree nodes from the graph G.
	ties are listed at random
	"""
	L = G.nodes()
	adj = G.adj # faster, local function?
	L.sort(lambda x, y: len(adj[y])-len(adj[x]) )
	return L[0], L[-1]


def average_list_of_lists(list_lists):
	num_lists = float(len(list_lists))
	average_list = []
	for i in range( len(list_lists[0])): # assumes all lists are the same length
		curr_sum = 0
		for L in list_lists:
			curr_sum += L[i]
		average_list.append( curr_sum / num_lists)
	return average_list


def ad_hoc_128(z_out):
	"""Return graph with 128 nodes divided into 4 groups of 32.  
	Each node has degree z = z_in + z_out = 16.  
	"""
	z_in = 16 - z_out
	
	G = networkx.Graph()
	add_edge = G.add_edge
	choice = random.choice
	shuffl = random.shuffle
	adj = G.adj
	
	G.add_nodes_from(range(128))
	
	# add internal edges:
	for i in range(4):
		curr_nodes = range(32*i, 32*(i+1))
		while sum( imap(len, adj.itervalues()) )/2.0 < 16*z_in*(i+1):
			x = choice(curr_nodes)
			y = choice(curr_nodes)
			add_edge( x,y )
			
	# add external edges:
	c = range(4)
	while sum( imap(len, adj.itervalues()) )/2.0 < 1024:
		shuffl(c)
		i = c[0]
		j = c[1]
		
		x = choice( range(32*i, 32*(i+1)) )
		y = choice( range(32*j, 32*(j+1)) )
		
		add_edge( x, y )
	return G


def rewire_four_comms(hG, number_pairs_edges_to_permute, max_tries=200, node_part=None):
	G = deepcopy(hG)
	L = G.nodes()
	adj               = G.adj
	has_edge          = G.has_edge
	delete_edges_from = G.delete_edges_from
	add_edges_from    = G.add_edges_from
	
	choice = random.choice
	
	# choose random partitioning
	# four equal partitions
	r = len(L)/4
	
	random.shuffle(L)
	part1 = L[:r]
	part2 = L[r:2*r]
	part3 = L[2*r:3*r]
	part4 = L[3*r:]
	
	if node_part == None:
		node_part = {}
		for n in L:
			if n in part1:
				node_part[n] = 0
			elif n in part2: 
				node_part[n] = 1
			elif n in part3:
				node_part[n] = 2
			elif n in part4:
				node_part[n] = 3
			else:
				print "uhoh"
				
	comm_subs = [ networkx.subgraph(G, aL) for aL in [part1,part2,part3,part4] ]
	
	set_int_edges = set([]) # maintain sets of edges within/between partitions
	set_ext_edges = set([]) # speeds up the random choice of edge pairs to rewire
	for e in G.edges():
		if comm_subs[0].has_edge(e) or comm_subs[1].has_edge(e) or comm_subs[2].has_edge(e) or comm_subs[3].has_edge(e):
			set_int_edges.add( (e[0],e[1]) )
			set_int_edges.add( (e[1],e[0]) )
		else:
			set_ext_edges.add( (e[0],e[1]) )
			set_ext_edges.add( (e[1],e[0]) )
	set_ext_remove = set_ext_edges.remove
	set_int_add    = set_int_edges.add
	
	n = 0
	#print "rewiring %i pairs..." % number_pairs_edges_to_permute
	#sys.stdout.write( "\ton pair " + " "*len(str(number_pairs_edges_to_permute)) )
	while n < number_pairs_edges_to_permute:
		#sys.stdout.write( chr(8)*(len(str(n))) + str(n) ); sys.stdout.flush()
		t_set_ext = tuple(set_ext_edges)
		num_attempts = 0
		while num_attempts < max_tries:
			(i,j) = choice(t_set_ext)
			(k,l) = choice(t_set_ext) # may choose same edge twice, but it's ok
			
			if i != k and j != l and i != l and j != k:
				if node_part[i] == node_part[k] and node_part[j] == node_part[l]:
					if node_part[i] != node_part[j] and node_part[k] != node_part[l]:
						if not has_edge(i,k) and not has_edge(l,j):
							break
			num_attempts += 1
		if num_attempts == max_tries:
			#print "FAILED to find good pair after %i attempts, stopping" % num_attempts
			return None, None
		delete_edges_from( [(i,j), (k,l)] )
		add_edges_from( [(i,k), (l,j)] )
		
		set_ext_remove( (i,j) ); set_ext_remove( (j,i) )
		set_ext_remove( (k,l) ); set_ext_remove( (l,k) )
		
		set_int_add( (i,k) ); set_int_add( (k,i) )
		set_int_add( (l,j) ); set_int_add( (l,j) )
		
		n += 1
	return G, [ networkx.subgraph(G, aL) for aL in [part1,part2,part3,part4] ]


def isStrongComm(G, comm):
	"""G is graph, comm is list of community members
	See:
	@article{citeulike:300529,
		author = {Radicchi, F.  and Castellano, C.  and Cecconi, F.  and Loreto, V.  and Parisi, D. },
		journal = {Proc Natl Acad Sci U S A},
		month = {March},
		number = {9},
		pages = {2658--2663},
		title = {Defining and identifying communities in networks.},
		volume = {101}
		year = {2004}
	}
	"""
	for n in comm:
		k_in = sum( [1 for i in G.neighbors(n) if i in comm] )
		k_out = G.degree(n) - k_in
		if k_in <= k_out:
			return False
	return True


def isWeakComm(G, comm):
	"""G is graph, comm is list of community members
	See isStrongComm for ref
	"""
	sum_k_in  = 0
	sum_k_out = 0
	for n in comm:
		k_in = sum( [1 for i in G.neighbors(n) if i in comm] )
		k_out = G.degree(n) - k_in
		sum_k_in += k_in
		sum_k_out += k_out
	
	if sum_k_in > sum_k_out:
		return True
	else:
		return False


if __name__ == '__main__':
	pass


==> source_code/source_code/ClausetR_adhoc_trailingLine.py <==
#!/usr/bin/env python
# encoding: utf-8

# ClausetR_adhoc_trailingLine.py
# Jim Bagrow
# Last Modified: 2007-06-10

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *

def computeDeltaRj(adj, j, R, To, C_interior, B, U):
	"""computes the change in R, dR, if node j is moved from U to either B or 
	C_interior.  Also computes what the updates to U, B, and C_int need to be.
		
	May be faster to only compute update when you've already got max_dR, 
	instead of for every dR.  We'll cross that bridge when we get to it...
	"""
	# to compute the dRj associated with joining the vertex j, we must calculate
	# several values, specifically x,y and Z.
	# this takes O(k), where k is the degree of the vertex v_j
	
	neighbors_j = adj[j].keys()
	
	x = 0.0  # degree of v_j which does touch C
	y = 0.0  # degree of v_j which does not touch C
	z = 0.0  # number of edges to remove from T if j is joined
	
	# Compute x, y, and z by looking at the locations of j's neighbors:
	nodes_adding_to_U          = []
	nodes_moving_to_C_interior = []
	for neighbor in neighbors_j: # count number of edges attached to j that
		if neighbor in B: # touches B
			x += 1.0
			# now look for z:
			set_neighs_i = set( adj[neighbor].keys() ) 
			set_i_in_U = set_neighs_i & U
			if len(set_i_in_U) == 1: # only neighbor in U is j itself, 
				# node `neighbor` would move into C_interior
				nodes_moving_to_C_interior.append( neighbor )
				z += len(set_neighs_i & C_interior) # num. neighbors already in interior
		else: # does not touch B
			y += 1.0
			if neighbor not in U:
				nodes_adding_to_U.append(neighbor)
	
	# Will node j end up in B or C_int?
	move_j_to_c_interior = False
	if y == 0: 
		#print x, len(nodes_moving_to_C_interior) # often the same
		z += len(nodes_moving_to_C_interior)
		move_j_to_c_interior = True
	
	# finally, compute the dR_j value
	if len(U) == 1 and len(nodes_adding_to_U) == 0: # are we finished?
		z = To[-1]
		To.append(0.0)
		dRj = 1.0 - R[-1]
	else:
		dRj = ( x - z - R[-1]*(y - z) )/( To[-1] + y - z )        # as published in PRE
		#dRj = ( x - z - R[-1]*(y - z) )/( 1.0 + To[-1] + y - z ) # slight variation
	
	return dRj, nodes_moving_to_C_interior, nodes_adding_to_U, To[-1]+y-z, move_j_to_c_interior


def Clauset(G, S=None, num_to_agglom=0):
	"""See: http://arxiv.org/abs/physics/0503036
	"""
	
	if S == None: S = random.choice(G.nodes())
	if num_to_agglom == 0: num_to_agglom = G.number_of_nodes()
	
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	B     = set([S])
	C_int = set([]) # C = C_interior | B 
	U     = set(adj[S].keys())
	
	history_C = [S]           # agglomeration history, may be useful later
	size_C    = [1]           # 
	R  = [0.0]                # list of local modularities R
	To = [float(G.degree(S))] # list of num. of edges w/ 1+ ends in B
	
	i = 1
	stopped_early = False
	while i < num_to_agglom:
		if size_C[-1] > 6:
			q = numpy.polyfit(size_C[:-3], R[:-3], 1) # trailling LINE
			S = size_C[-3:] # compare fit to last three points
			fit_measure = numpy.polyval(q, S)
			diffs = [act_R - fit_R for act_R, fit_R in zip(R[-3:],fit_measure)]
			if diffs[0] < 0 and diffs[1] < 0 and diffs[2] < 0 and q[0] > 0:
				if R[-1] < R[-2] and R[-2] < R[-3]:
					#if R[-4] > R[-3]: # hmmm.........
					stopped_early = True
					break
		
		# check every node in U, find max(dR), get changes in sets:
		max_dR        = -65536.0
		move_to_c_int = []    # nodes to move to c_interior
		add_to_u      = []    # nodes new to U
		max_To        = 0.0   # 
		max_node      = None  # 
		max_node_in_C = False # will node w/ max(dR) end up in B or C_int?
		for n in U:
			dR, mv_int, add_U, new_To, int_or_B = computeDeltaRj(adj, n, R, To, C_int, B, U)
			if dR > max_dR:
				max_dR        = dR
				move_to_c_int = mv_int
				add_to_u      = add_U
				max_To        = new_To
				max_node      = n
				max_node_in_C = int_or_B
		
		# move node w/ max_dR and update everything:
		U.remove( max_node )
		U.update( add_to_u )
		
		B.difference_update(move_to_c_int)
		C_int.update(move_to_c_int)
		
		R.append(R[-1]+max_dR)
		To.append(max_To)
		size_C.append( len(history_C) )
		
		if max_node_in_C: C_int.add(max_node)
		else:             B.add(max_node)
		history_C.append(max_node)
		i += 1
	
	if stopped_early:
		return history_C[:-3]
	else:
		return history_C
	


if __name__ == '__main__':
	try:
		z_min, z_max, num_runs = [ float(i) for i in sys.argv[1:] ]
	except:
		z_min, z_max, num_runs = 1.0, 7.0, 500
	
	z = z_min - 0.25
	str_output = ""
	while z < z_max:
		z += 0.25
		print "\nstarting z_out = %f..." % z
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_z_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G = ad_hoc_128( z )
			found_comm = Clauset(G)
			
			curr_m = mutual_information_R_F( confusion_matrix_128(found_comm) )
			
			list_z_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_z_runs )
		print "\n",z, mean, stdev
		str_output += " ".join( map(str, [z,mean,stdev]) )+"\n"

	log_file = open("Clauset_adhoc128_z%g_to_%g_trailingLine_runs%i.txt" % (z_min,z_max,num_runs), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/source_code/LWP_adhoc.py <==
#!/usr/bin/env python
# encoding: utf-8

# LWP_adhoc.py
# Jim Bagrow
# Last Modified: 2007-06-12

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *


def LWP(G, S=None):
	"""See: ???
	"""
	if S == None: S = random.choice(G.nodes())
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	C = set([S])
	N = set(adj[S].keys()) 
	ind,outd = 0.0, float(len(N))
	
	while 1:
		Q = set([])
		# addition step
		to_remove_from_N = set([])
		for u_j in N:
			neighbors_u_j = adj[u_j].keys()
			k_in   = float(sum(1 for i in neighbors_u_j if i in C))
			k_out  = float(len(neighbors_u_j)) - k_in
			ind_a  = ind  + k_in
			outd_a = outd + k_out
			dM     = (ind_a/outd_a) - (ind/outd)
			if dM > 0:
				C.add(u_j)
				to_remove_from_N.add(u_j)
				Q.add(u_j)
				ind,outd = ind_a,outd_a
		N.difference_update(to_remove_from_N)
		# deletion step:
		while 1:
			deleteQ = set([])
			for u_i in C:
				k_in   = float(sum(1 for i in adj[u_i].keys() if i in C))
				k_out  = float(len( adj[u_i].keys() )) - k_in
				ind_a  = ind - k_in
				outd_a = outd + k_in - k_out
				dM = (ind_a/outd_a) - (ind/outd)
				if dM > 0:
					if networkx.is_connected( G.subgraph(C-set([u_i])) ):
						deleteQ.add(u_i)
						Q.discard(u_i) # does nothing if u_i not in Q
						ind,outd = ind_a,outd_a
			C.difference_update(deleteQ)
			if len(deleteQ) == 0: break
		# add new vertices to N:
		for n_k in Q:
			for a_l in adj[n_k].keys():
				if a_l not in C and a_l not in N:
					N.add(a_l)
		if len(Q) == 0: break
	if ind/outd > 0 and S in C:
		return list(C)
	else:
		#print "No module found for", S
		return


if __name__ == '__main__':
	try:
		z_min, z_max, num_runs = [ float(i) for i in sys.argv[1:] ]
	except:
		z_min, z_max, num_runs = 1.0, 7.0, 10
	
	z = z_min - 0.25
	str_output = ""
	while z < z_max:
		z += 0.25
		print "\nstarting z_out = %f..." % z
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_z_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G = ad_hoc_128( z )
			found_comm = LWP(G)
			if found_comm == None:
				curr_m = 0.0
			else:
				curr_m = mutual_information_R_F( confusion_matrix_128(found_comm) )
			
			list_z_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_z_runs )
		print "\n",z, mean, stdev
		str_output += " ".join( map(str, [z,mean,stdev]) )+"\n"

	log_file = open("LWP_adhoc128_z%g_to_%g_runs%i.txt" % (z_min,z_max,num_runs), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/source_code/LWP_rewire.py <==
#!/usr/bin/env python
# encoding: utf-8

# LWP_rewire.py
# Jim Bagrow
# Last Modified: 2007-06-20

import networkx, random, os, sys, numpy
from community_funcs import *
from Mutual_Information import *


def LWP(G, S=None):
	"""See: ???
	"""
	if S == None: S = random.choice(G.nodes())
	adj = G.adj # networkx optimization: (neighbors of node i) = adj[i].keys()
	
	# initialize sets:
	C = set([S])
	N = set(adj[S].keys()) 
	ind,outd = 0.0, float(len(N))
	
	while 1:
		Q = set([])
		# addition step
		to_remove_from_N = set([])
		for u_j in N:
			neighbors_u_j = adj[u_j].keys()
			k_in   = float(sum(1 for i in neighbors_u_j if i in C))
			k_out  = float(len(neighbors_u_j)) - k_in
			ind_a  = ind  + k_in
			outd_a = outd + k_out
			dM     = (ind_a/outd_a) - (ind/outd)
			if dM > 0:
				C.add(u_j)
				to_remove_from_N.add(u_j)
				Q.add(u_j)
				ind,outd = ind_a,outd_a
		N.difference_update(to_remove_from_N)
		# deletion step:
		while 1:
			deleteQ = set([])
			for u_i in C:
				k_in   = float(sum(1 for i in adj[u_i].keys() if i in C))
				k_out  = float(len( adj[u_i].keys() )) - k_in
				ind_a  = ind - k_in
				outd_a = outd + k_in - k_out
				dM = (ind_a/outd_a) - (ind/outd)
				if dM > 0:
					if networkx.is_connected( G.subgraph(C-set([u_i])) ):
						deleteQ.add(u_i)
						Q.discard(u_i) # does nothing if u_i not in Q
						ind,outd = ind_a,outd_a
			C.difference_update(deleteQ)
			if len(deleteQ) == 0: break
		# add new vertices to N:
		for n_k in Q:
			for a_l in adj[n_k].keys():
				if a_l not in C and a_l not in N:
					N.add(a_l)
		if len(Q) == 0: break
	if ind/outd > 0 and S in C:
		return list(C)
	else:
		#print "No module found for", S
		return


if __name__ == '__main__':
	try:
		num_runs, starting_type = int(sys.argv[1]), sys.argv[2]
	except:
		num_runs, starting_type = 2, "random"
		
	str_output = ""
	for nrw in [int(i) for i in numpy.linspace(1300, 550, 16)]:
		print "\nstarting nrw = %i..." % nrw
		sys.stdout.write( "\ton run " + " "*len(str(num_runs)) )
		
		r = 0
		list_I_runs = []
		while r < num_runs:
			sys.stdout.write( chr(8)*(len(str(r+1))) + str(r+1) ); sys.stdout.flush()
			
			G,comms = rewire_four_comms(networkx.barabasi_albert_graph(512,8),nrw)
			if G == comms == None: continue
			
			hub, leaf = get_hub_leaf(G)
			if starting_type == "hub":
				S_node = hub
			elif starting_type == "leaf":
				S_node = leaf
			elif starting_type == "random":
				S_node = random.choice(G.nodes())
			else:
				sys.exit("starting_type must be `hub`, `leaf`, or `random`")
			
			found_comm = LWP(G, S=S_node)
			if found_comm == None:
				curr_m = 0.0
			else:
				curr_m = mutual_information_R_F( confusion_matrix(found_comm, comms) )
			
			list_I_runs.append(curr_m)
			r += 1
		mean,stdev = mean_stdev( list_I_runs )
		print "\n", nrw, mean, stdev
		str_output += " ".join( map(str, [nrw,mean,stdev]) )+"\n"

	s_node = starting_type[0].upper() + starting_type[1:]
	log_file = open("LWP_rewire_BA_n512_m8_runs%i_start%s.txt" % (num_runs,s_node), 'w')
	log_file.write( str_output[:-1] )
	log_file.close()




==> source_code/source_code/Mutual_Information.py <==
#!/usr/bin/env python
# encoding: utf-8

# Mutual_Information.py
# Jim Bagrow 
# Last Modified: 2007-05-29

from math import log

def mutual_information_R_F(M, b=2.0):
	"""M is 2 x 2 matrix (list-of-lists)
	b is log base
	"""
	N = M[0][0] + M[0][1] + M[1][0] + M[1][1]
	row_sum = [ M[0][0] + M[0][1], M[1][0] + M[1][1]]
	col_sum = [ M[0][0] + M[1][0], M[0][1] + M[1][1]]
	numerator = 0
	for i in range(2):
		for j in range(2):
			if M[i][j] != 0: # otherwise you get -inf * 0 \equiv 0...
				L = log( (M[i][j]*N) / float( row_sum[i]*col_sum[j] ) , b)
				numerator += M[i][j] * L
	numerator *= -2.0
	
	denom_sum_row = sum([row_sum[i]*log(row_sum[i]/float(N),b) for i in range(2) if row_sum[i] > 0])
	denom_sum_col = sum([col_sum[j]*log(col_sum[j]/float(N),b) for j in range(2) if col_sum[j] > 0])
	
	return numerator / float( denom_sum_row + denom_sum_col)


def confusion_matrix(found_comm, comms):
	"""found_comm is a list of nodes, in order of 
	agglomeration (the first node is the starting
	node)
		
	comms is a list of networkx subgraphs
		
	comms must add up to the complete graph and 
	be disjoint (the same node can't appear in 2
	or more comms)
	"""
	
	full_graph_nodes = []
	for c in comms:
		full_graph_nodes.extend( c.nodes_iter() )
	s_full_graph_nodes = set(full_graph_nodes)
	
	s_found_comm = set(found_comm)
	s_found_unknown_comm = s_full_graph_nodes - s_found_comm
	
	starting_node = found_comm[0]
	for c in comms:
		if starting_node in c:
			actual_comm = c.nodes()
			break
	s_actual_comm = set(actual_comm)
	s_actual_unknown_comms = s_full_graph_nodes - s_actual_comm
	
	M = [[0,0],[0,0]]
	for i in s_full_graph_nodes:
		if i in s_actual_comm and i in s_found_comm:
			M[0][0] += 1
		elif i in s_actual_comm and i in s_found_unknown_comm:
			M[0][1] += 1
		elif i in s_actual_unknown_comms and i in s_found_comm:
			M[1][0] += 1
		elif i in s_actual_unknown_comms and i in s_found_unknown_comm:
			M[1][1] += 1
	return M


def confusion_matrix_128(found_comm):
	"""limiting case of confusion_matrix for the 128-node
	ad hoc networks (the actual comms are nodes 0--31, 
	32--63, 64--95, 96--127)
	
	found_comm is a list of nodes in order of agglomeration:
	found_comm[0] is the starting node.
	"""
	starting_node = found_comm[0]
	found_unknown_comm = list( set(range(128)) - set(found_comm) )
	
	if 0 <= starting_node < 32:
		actual_comm = range(0,32)
	elif 32 <= starting_node < 64:
		actual_comm = range(32,64)
	elif 64 <= starting_node < 96:
		actual_comm = range(64,96)
	else:
		actual_comm = range(96,128)
	
	actual_unknown_comms = list( set(range(128)) - set(actual_comm) )
	
	M = [[0,0],[0,0]]
	
	for i in range(128):
		if i in actual_comm and i in found_comm:
			M[0][0] += 1
		elif i in actual_comm and i in found_unknown_comm:
			M[0][1] += 1
		elif i in actual_unknown_comms and i in found_comm:
			M[1][0] += 1
		elif i in actual_unknown_comms and i in found_unknown_comm:
			M[1][1] += 1
	return M


if __name__ == '__main__':
	pass


==> source_code/source_code/NewAlgorithm_AMAZON_whileNumNodes.py <==
#!/usr/bin/env python
# encoding: utf-8

# NewAlgorithm_AMAZON_whileNumNodes.py
# Jim Bagrow 
# Last Modified: 2007-04-27

import networkx, random, os, sys, re, pickle
import urllib

p = re.compile("sims.purchase.\w.*\"") # regex to search for <li id=""> of copurchased links

def getAmazonBookLinks(ISBN):
	html = urllib.urlopen("http://www.amazon.com/dp/%s/" % ISBN ).read()
	new_isbns = [ a[14:-1] for a in p.findall(html) ]
	return new_isbns


def new_Algorithm_whileNumNodes_AMAZON(S, num_aggloms, ties=False):
	"""Returns border_edges as list
	"""
	print num_aggloms
	G = networkx.Graph()
	G.add_node(S)
	nG = getAmazonBookLinks(S)
	G.add_edges_from( [(S,i) for i in nG] )
	
	print nG
	explored = {S:True}
	
	list_C = [S]
	C = set(list_C)
	B = set(G.neighbors(S))
	
	border_edges = [G.degree(S)]
	size_C = [1]
	size_B = [len(B)]
	B_old = set([])
	while size_C[-1] < num_aggloms:
		B_old = B
		curr_min_out = 1
		curr_min_node = set([None])
		for n in B:
			try:
				explored[n] # avoid exploring links of a node multiple times
			except KeyError:
				neighbors_n = getAmazonBookLinks(n)
				print n, neighbors_n
				G.add_edges_from( [(n,i) for i in neighbors_n] )
				explored[n] = True
			n_out = (sum([1 for i in G.neighbors(n) if (i not in C) ]) - sum([1 for i in G.neighbors(n) if i in C])) / float(G.degree(n))
			if n_out < curr_min_out:
				curr_min_out = n_out
				curr_min_node = set([n])
			elif n_out == curr_min_out and ties:
				curr_min_node.add(n)
		if None in curr_min_node:
			print "Uh oh!"
			break # graph is disconnected?
		
		B.difference_update(curr_min_node)
		C.update(curr_min_node)
		list_C.extend( list(curr_min_node) ) 
		for N in curr_min_node:
			B.update( [n for n in G.neighbors(N) if n not in C ] )
		
		num_border_edges = 0
		for i,j in G.edges():
			if (i in C and j in B) or (j in C and i in B):
				num_border_edges += 1
			
		border_edges.append(num_border_edges)
		size_C.append(len(C))
		size_B.append(len(B))
		print "\tadded node", curr_min_node
		print "\t%i nodes in C, %i nodes in B" % ( size_C[-1], size_B[-1] )
		print "\t%i C->B edges" % num_border_edges
	
	return size_C, border_edges, C, list_C[:-1], B, list(B)+[list_C[-1]]


if __name__ == '__main__':
	S = "0553380168" # a brief history of time, S. Hawking
	S = "048627263X" # Flatland, E. A. Abbott
	S = "0716703440" # Gravitation, Kip S. Thorne, Charles W. Misner, John Wheeler
	#S = "B000MR9D5E" # Planet Earth, DVD: David Attenborough
	
	size_C, border_edges, C, list_C, B, list_B = new_Algorithm_whileNumNodes_AMAZON(S, 700)
	
	f = open("amazon_newAlg_borderEdges_tiesFalse_n700_s%s.pickle" % S, 'w')
	pickle.dump(border_edges, f)
	
	


==> source_code/source_code/NewAlgorithm_whileNumNodesREWIRES.py <==
#!/usr/bin/env python
# encoding: utf-8

# NewAlgorithm_whileNumNodesREWIRES.py
# Jim Bagrow 
# Last Modified: 2007-05-26

import networkx, random, os, sys
from community_funcs import *
from Mutual_Information import *

def new_Algorithm_whileNumNodes(G, num_nodes, S=None, ties=False):
	"""I don't need no stinkin' doc string
	p is now a list...
	"""
	N = G.number_of_nodes()
	if S == None: S = random.choice(G.nodes())
	
	adj = G.adj
	
	list_C = [S]
	C = set(list_C)
	
	B = set( adj[S].keys() )
	border_edges = [ len(adj[S]) ]
	step = 0
	while step< num_nodes:
		curr_min_out = 1.1
		curr_min_node = set([None])
		for n in B:
			k_n = float(len(adj[n]))
			k_out_n = sum(1 for i in adj[n].iterkeys() if (i not in C) )
			omega_n = ( 2.0*k_out_n -k_n )/k_n
			if omega_n < curr_min_out:
				curr_min_out = omega_n
				curr_min_node = set([n])
			elif omega_n == curr_min_out and ties: 
				curr_min_node.add(n)	# ties behavior is not well tested
		if len(B) == 0: # spread to all of graph...
			break
		B.difference_update(curr_min_node) # remove least outward node(s) from B
		C.update(curr_min_node)            # and place in C
		list_C.extend( list(curr_min_node) ) 
		for aN in curr_min_node:
			B.update( n for n in adj[aN].iterkeys() if n not in C  )
			
		num_border_edges = sum( sum(1 for i in adj[v].iterkeys() if i in C) for v in B )
		border_edges.append( num_border_edges )
		step += 1
	
	return list_C, border_edges


if __name__ == '__main__':
	try:
		num_runs, starting_type = int(sys.argv[1]), sys.argv[2]
	except:
		num_runs, starting_type = 2, "random"
	
	dict_ave_border_edges = {}
	list_rewire_amounts = [400,500,600,700,800,900,1000,1100,1200,1300]
	list_rewire_amounts.reverse()
	for num_rewires in list_rewire_amounts:
		print "\nstarting nrw = %i..." % num_rewires
		sys.stdout.write( "\ton run " + " "*len(str(num_runs+1)) )
		
		r = 0
		list_border_edges = []
		while r < num_runs:
			sr = str(r+1); sys.stdout.write( chr(8)*(len(sr)) + sr ); sys.stdout.flush()
			
			hG = networkx.barabasi_albert_graph(512,8)
			G,comms = rewire_four_comms(hG, num_rewires)
			if G == comms == None: continue
			
			hub, leaf = get_hub_leaf(G)
			if starting_type == "hub":
				S_node = hub
			elif starting_type == "leaf":
				S_node = leaf
			elif starting_type == "random":
				S_node = random.choice(G.nodes())
			
			list_C, border_edges = new_Algorithm_whileNumNodes(G, 512, S=S_node, ties=False)
			
			list_border_edges.append(border_edges)
			r += 1
		ave_border_edges = average_list_of_lists(list_border_edges)
		dict_ave_border_edges[num_rewires] = ave_border_edges
		
	import pickle
	pickle.dump(dict_ave_border_edges, open('nA_dictBorderEdges_REWIRES_runs%i_%sStart.pickle'%(num_runs,starting_type),'w'))


==> source_code/source_code/community_funcs.py <==
#!/usr/bin/env python
# encoding: utf-8

# community_funcs.py
# Jim Bagrow 
# Last Modified: 2007-05-29

import networkx, random
from math import sqrt
from itertools import imap
from copy import deepcopy

def mean_stdev(L):
	"""return tuple of (mean, stdev) of elements
	in list L
	"""
	fN = float(len(L))
	M = sum(L)/fN
	
	SUM = sum([(X - M)**2 for X in L])
	
	#SAMPLE DISTRIBUTION:
	S = sqrt(SUM/(fN - 1) )
	
	return M, S


def get_hub_leaf(G):
	"""Return the highest and lowest degree nodes from the graph G.
	ties are listed at random
	"""
	L = G.nodes()
	adj = G.adj # faster, local function?
	L.sort(lambda x, y: len(adj[y])-len(adj[x]) )
	return L[0], L[-1]


def average_list_of_lists(list_lists):
	num_lists = float(len(list_lists))
	average_list = []
	for i in range( len(list_lists[0])): # assumes all lists are the same length
		curr_sum = 0
		for L in list_lists:
			curr_sum += L[i]
		average_list.append( curr_sum / num_lists)
	return average_list


def ad_hoc_128(z_out):
	"""Return graph with 128 nodes divided into 4 groups of 32.  
	Each node has degree z = z_in + z_out = 16.  
	"""
	z_in = 16 - z_out
	
	G = networkx.Graph()
	add_edge = G.add_edge
	choice = random.choice
	shuffl = random.shuffle
	adj = G.adj
	
	G.add_nodes_from(range(128))
	
	# add internal edges:
	for i in range(4):
		curr_nodes = range(32*i, 32*(i+1))
		while sum( imap(len, adj.itervalues()) )/2.0 < 16*z_in*(i+1):
			x = choice(curr_nodes)
			y = choice(curr_nodes)
			add_edge( x,y )
			
	# add external edges:
	c = range(4)
	while sum( imap(len, adj.itervalues()) )/2.0 < 1024:
		shuffl(c)
		i = c[0]
		j = c[1]
		
		x = choice( range(32*i, 32*(i+1)) )
		y = choice( range(32*j, 32*(j+1)) )
		
		add_edge( x, y )
	return G


def rewire_four_comms(hG, number_pairs_edges_to_permute, max_tries=200, node_part=None):
	G = deepcopy(hG)
	L = G.nodes()
	adj               = G.adj
	has_edge          = G.has_edge
	delete_edges_from = G.delete_edges_from
	add_edges_from    = G.add_edges_from
	
	choice = random.choice
	
	# choose random partitioning
	# four equal partitions
	r = len(L)/4
	
	random.shuffle(L)
	part1 = L[:r]
	part2 = L[r:2*r]
	part3 = L[2*r:3*r]
	part4 = L[3*r:]
	
	if node_part == None:
		node_part = {}
		for n in L:
			if n in part1:
				node_part[n] = 0
			elif n in part2: 
				node_part[n] = 1
			elif n in part3:
				node_part[n] = 2
			elif n in part4:
				node_part[n] = 3
			else:
				print "uhoh"
				
	comm_subs = [ networkx.subgraph(G, aL) for aL in [part1,part2,part3,part4] ]
	
	set_int_edges = set([]) # maintain sets of edges within/between partitions
	set_ext_edges = set([]) # speeds up the random choice of edge pairs to rewire
	for e in G.edges():
		if comm_subs[0].has_edge(e) or comm_subs[1].has_edge(e) or comm_subs[2].has_edge(e) or comm_subs[3].has_edge(e):
			set_int_edges.add( (e[0],e[1]) )
			set_int_edges.add( (e[1],e[0]) )
		else:
			set_ext_edges.add( (e[0],e[1]) )
			set_ext_edges.add( (e[1],e[0]) )
	set_ext_remove = set_ext_edges.remove
	set_int_add    = set_int_edges.add
	
	n = 0
	#print "rewiring %i pairs..." % number_pairs_edges_to_permute
	#sys.stdout.write( "\ton pair " + " "*len(str(number_pairs_edges_to_permute)) )
	while n < number_pairs_edges_to_permute:
		#sys.stdout.write( chr(8)*(len(str(n))) + str(n) ); sys.stdout.flush()
		t_set_ext = tuple(set_ext_edges)
		num_attempts = 0
		while num_attempts < max_tries:
			(i,j) = choice(t_set_ext)
			(k,l) = choice(t_set_ext) # may choose same edge twice, but it's ok
			
			if i != k and j != l and i != l and j != k:
				if node_part[i] == node_part[k] and node_part[j] == node_part[l]:
					if node_part[i] != node_part[j] and node_part[k] != node_part[l]:
						if not has_edge(i,k) and not has_edge(l,j):
							break
			num_attempts += 1
		if num_attempts == max_tries:
			#print "FAILED to find good pair after %i attempts, stopping" % num_attempts
			return None, None
		delete_edges_from( [(i,j), (k,l)] )
		add_edges_from( [(i,k), (l,j)] )
		
		set_ext_remove( (i,j) ); set_ext_remove( (j,i) )
		set_ext_remove( (k,l) ); set_ext_remove( (l,k) )
		
		set_int_add( (i,k) ); set_int_add( (k,i) )
		set_int_add( (l,j) ); set_int_add( (l,j) )
		
		n += 1
	return G, [ networkx.subgraph(G, aL) for aL in [part1,part2,part3,part4] ]


def isStrongComm(G, comm):
	"""G is graph, comm is list of community members
	See:
	@article{citeulike:300529,
		author = {Radicchi, F.  and Castellano, C.  and Cecconi, F.  and Loreto, V.  and Parisi, D. },
		journal = {Proc Natl Acad Sci U S A},
		month = {March},
		number = {9},
		pages = {2658--2663},
		title = {Defining and identifying communities in networks.},
		volume = {101}
		year = {2004}
	}
	"""
	for n in comm:
		k_in = sum( [1 for i in G.neighbors(n) if i in comm] )
		k_out = G.degree(n) - k_in
		if k_in <= k_out:
			return False
	return True


def isWeakComm(G, comm):
	"""G is graph, comm is list of community members
	See isStrongComm for ref
	"""
	sum_k_in  = 0
	sum_k_out = 0
	for n in comm:
		k_in = sum( [1 for i in G.neighbors(n) if i in comm] )
		k_out = G.degree(n) - k_in
		sum_k_in += k_in
		sum_k_out += k_out
	
	if sum_k_in > sum_k_out:
		return True
	else:
		return False


if __name__ == '__main__':
	pass

